Transcoding Billions of Unicode Characters per Second with SIMD Instructions

In software, text is often represented using Unicode formats (UTF-8 and UTF-16). We frequently have to convert text from one format to the other, a process called transcoding. Popular transcoding functions are slower than state-of-the-art disks and networks. These transcoding functions make little use of the single-instruction-multiple-data (SIMD) instructions available on commodity processors. By designing transcoding algorithms for SIMD instructions, we multiply the speed of transcoding on current systems (x64 and ARM). To ensure reproducibility, we make our software freely available as an open source library.

==> create_latex_table.py <==
#!/usr/bin/env python3
import sys
import re
import argparse

# Construct an argument parser
all_args = argparse.ArgumentParser()

# Add arguments to the parser
all_args.add_argument("-f", "--file", required=True,
   help="file name")
args = vars(all_args.parse_args())

filename = args['file']
with open(filename) as f:
    content = f.readlines()
table = []
currentrow = {}

datasets = set()
codecs = set()

for line in content:
        
    if line.startswith("convert"):
        codec = re.search(r"\+(\w+)",line).group(1)
        rfile = re.search(r"/(\w+)[\.-]",line).group(1)
        currentrow["codec"] = codec
        currentrow["dataset"] = rfile
        datasets.add(rfile)
        codecs.add(codec)

    m = re.search(r"\s([\.0-9]+) Gc/s",line)
    if m:
        v = float(m.group(1))
        currentrow["result"] = '{:#.2g}'.format(v)
        table.append(currentrow)
        currentrow = {}

favorite_kernels = ["icu", "llvm", "hoehrmann", "inoue2008", "cppcon2018", "u8u16", "utf8sse4", "utf8lut", "haswell", "arm64"]
kernels = []
s = "  "
for k in favorite_kernels:
    if k in codecs:
        kernels.append(k)
        s += " & " + k
s += " \\\\"
print(s)
def get(d, k):
    for x in table:
        if(x['codec'] == k) and (x['dataset'] == d):
            return x["result"]
datasets=sorted(datasets)
for dataset in datasets:
    s = dataset
    for k in kernels:
      s +=  " & " + get(dataset, k)
    s += " \\\\"
    print(s)

